Calibration of weak-lensing shear in the Kilo-Degree Survey

We describe and test the pipeline used to measure the weak lensing shear signal from the Kilo Degree Survey (KiDS). It includes a novel method of `self-calibration' that partially corrects for the effect of noise bias. We also discuss the `weight bias' that may arise in optimally-weighted measurements, and present a scheme to mitigate that bias. To study the residual biases arising from both galaxy selection and shear measurement, and to derive an empirical correction to reduce the shear biases to $\lesssim 1\%$, we create a suite of simulated images whose properties are close to those of the KiDS survey observations. We find that the use of `self-calibration' reduces the additive and multiplicative shear biases significantly, although further correction via a calibration scheme is required, which also corrects for a dependence of the bias on galaxy properties. We find that the calibration relation itself is biased by the use of noisy, measured galaxy properties, which may limit the final accuracy that can be achieved. We assess the accuracy of the calibration in the tomographic bins used for the KiDS cosmic shear analysis, testing in particular the effect of possible variations in the uncertain distributions of galaxy size, magnitude and ellipticity, and conclude that the calibration procedure is accurate at the level of multiplicative bias $\lesssim 1\%$ required for the KiDS cosmic shear analysis.

==> plots/select_c_1.py <==
import plot_definition
from plot_definition import *

setup_plot()


file1 = '../data/0305/selection_biases/cut_noLFW/MV_30542.0_100_Magnitude_binning_global.PsfRot.scheme2b_corr.txt'
file2 = '../data/0305/selection_biases/cut_noLFW/MV_30542.0_100_MagnitudeOut_binning_global.PsfRot.scheme2b_corr.txt'
data1 = genfromtxt(file1,comments='#')
obs1=data1[:,0]
m11s=data1[:,4]
dm11s=data1[:,5]
m21s=data1[:,8]
dm21s=data1[:,9]
m11=data1[:,12]
dm11=data1[:,13]
m21=data1[:,16]
dm21=data1[:,17]
data2 = genfromtxt(file2,comments='#')
obs2=data2[:,0]
m12s=data2[:,4]
dm12s=data2[:,5]
m22s=data2[:,8]
dm22s=data2[:,9]
m12=data2[:,12]
dm12=data2[:,13]
m22=data2[:,16]
dm22=data2[:,17]


m1=(m11s+m21s)/2.
dm1=sqrt(dm11s**2.+dm21s**2.)

m2=(m12s+m22s)/2.
dm2=sqrt(dm12s**2.+dm22s**2.)


line_low1=[]
line_up1=[]
line_zero=[]
line_x1=arange(19,28,0.005)
for x in line_x1:
    line_low1.append(-0.01)
    line_up1.append(0.01)
    line_zero.append(0.)
line_low1=array(line_low1)
line_up1=array(line_up1)
line_zero=array(line_zero)
f=plt.figure()
ax1=f.add_subplot(111)

ax1.plot(line_x1,line_zero,'k-')
ax1.errorbar(obs1,m11s,yerr=dm11s,fmt='ro-',lw=2,label=r'c$_{||}$')
ax1.errorbar(obs1,m21s,yerr=dm21s,fmt='bo-',lw=2,label=r'c$_{\times}$')
#ax1.errorbar(obs1,m12s,yerr=dm12s,fmt='bo-',lw=2,label='c1 measured')
#ax1.errorbar(obs1,m22s,yerr=dm22s,fmt='b^--',lw=2,label='c2 measured')
#ax1.fill_between(line_x1,line_low1,line_up1,alpha=.35,color='grey')
#ax1.set_xscale('log')
ax1.set_ylabel("c")
ax1.set_xlabel('magnitude')
ax1.set_xlim((20.6,24.8))
#ax1.set_ylim((-0.35,0.15))
#ax1.get_xaxis().set_major_formatter(matplotlib.ticker.ScalarFormatter())
#ax1.get_xaxis().set_minor_formatter(matplotlib.ticker.ScalarFormatter())
#ax1.xaxis.set_minor_locator(matplotlib.ticker.LogLocator(subs=[1.5,5.0]))
#for tick in ax1.xaxis.get_major_ticks():
#    tick.label.set_fontsize(16) 
#for tick in ax1.xaxis.get_minor_ticks():
#    tick.label.set_fontsize(16) 
#ax1.grid(which='both',lw=2)
ax1.legend(loc=0)


f.tight_layout()
f.savefig("./0305/select_c_1.png",dpi=250)


==> plots/select_c_2.py <==
import plot_definition
from plot_definition import *

setup_plot()


file1 = '../data/0305/selection_biases/cut_noLFW/MV_30542.0_100_InputSize_binning_global.PsfRot.scheme2b_corr.txt'
file2 = '../data/0305/selection_biases/cut_noLFW/MV_30542.0_100_InputSizeAlt_binning_global.PsfRot.scheme2b_corr.txt'
file3 = '../data/0305/selection_biases/cut_noLFW/MV_30542.0_100_InputSizeAltSheared_binning_global.PsfRot.scheme2b_corr.txt'
file4 = '../data/0305/selection_biases/cut_noLFW/MV_30542.0_100_OutputSizeRaw_binning_global.PsfRot.scheme2b_corr.txt'
file5 = '../data/0305/selection_biases/cut_noLFW/MV_30542.0_100_OutputSizeAltRaw_binning_global.PsfRot.scheme2b_corr.txt'
data1 = genfromtxt(file1,comments='#')
obs1=data1[:,0]
m11s=data1[:,4]
dm11s=data1[:,5]
m21s=data1[:,8]
dm21s=data1[:,9]
m11=data1[:,12]
dm11=data1[:,13]
m21=data1[:,16]
dm21=data1[:,17]
data2 = genfromtxt(file2,comments='#')
obs2=data2[:,0]
m12s=data2[:,4]
dm12s=data2[:,5]
m22s=data2[:,8]
dm22s=data2[:,9]
m12=data2[:,12]
dm12=data2[:,13]
m22=data2[:,16]
dm22=data2[:,17]
data3 = genfromtxt(file3,comments='#')
obs3=data3[:,0]
m13s=data3[:,4]
dm13s=data3[:,5]
m23s=data3[:,8]
dm23s=data3[:,9]
m13=data3[:,12]
dm13=data3[:,13]
m23=data3[:,16]
dm23=data3[:,17]
data4 = genfromtxt(file4,comments='#')
obs4=data4[:,0]
m14s=data4[:,4]
dm14s=data4[:,5]
m24s=data4[:,8]
dm24s=data4[:,9]
m14=data4[:,12]
dm14=data4[:,13]
m24=data4[:,16]
dm24=data4[:,17]
data5 = genfromtxt(file5,comments='#')
obs5=data5[:,0]
m15s=data5[:,4]
dm15s=data5[:,5]
m25s=data5[:,8]
dm25s=data5[:,9]
m15=data5[:,12]
dm15=data5[:,13]
m25=data5[:,16]
dm25=data5[:,17]




m1=(m11s+m21s)/2.
dm1=sqrt(dm11s**2.+dm21s**2.)

m2=(m12s+m22s)/2.
dm2=sqrt(dm12s**2.+dm22s**2.)

m3=(m13s+m23s)/2.
dm3=sqrt(dm13s**2.+dm23s**2.)

m4=(m14s+m24s)/2.
dm4=sqrt(dm14s**2.+dm24s**2.)

m5=(m15s+m25s)/2.
dm5=sqrt(dm15s**2.+dm25s**2.)

obs4 = obs4*0.24
obs5 = obs5*0.24

line_low1=[]
line_up1=[]
line_zero=[]
line_x1=arange(0.,1.,0.005)
for x in line_x1:
    line_low1.append(-0.01)
    line_up1.append(0.01)
    line_zero.append(0.)
line_low1=array(line_low1)
line_up1=array(line_up1)
line_zero=array(line_zero)
f=plt.figure()
ax1=f.add_subplot(111)

obs1_first = obs1[0:4]
m1_first = m1[0:4]
dm1_first = dm1[0:4]
obs1_0 =  numpy.mean(obs1_first)  
m1_0 =  numpy.mean(m1_first)  
dm1_0 = 0.
for x in dm1_first:
    dm1_0 = dm1_0 + x**2
dm1_0 = numpy.sqrt(dm1_0)
for i in range(0,len(obs1_first)):
    obs1 = numpy.delete(obs1,0)
    m1 = numpy.delete(m1,0)
    dm1 = numpy.delete(dm1,0)
obs1 = numpy.insert(obs1,0,obs1_0)
m1 = numpy.insert(m1,0,m1_0)
dm1 = numpy.insert(dm1,0,dm1_0)


obs2_first = obs2[0:7]
m2_first = m2[0:7]
dm2_first = dm2[0:7]
obs2_0 =  numpy.mean(obs2_first)  
m2_0 =  numpy.mean(m2_first)  
dm2_0 = 0.
for x in dm2_first:
    dm2_0 = dm2_0 + x**2
dm2_0 = numpy.sqrt(dm2_0)
for i in range(0,len(obs2_first)):
    obs2 = numpy.delete(obs2,0)
    m2 = numpy.delete(m2,0)
    dm2 = numpy.delete(dm2,0)
obs2 = numpy.insert(obs2,0,obs2_0)
m2 = numpy.insert(m2,0,m2_0)
dm2 = numpy.insert(dm2,0,dm2_0)

obs3_first = obs3[0:7]
m3_first = m3[0:7]
dm3_first = dm3[0:7]
obs3_0 =  numpy.mean(obs3_first)  
m3_0 =  numpy.mean(m3_first)  
dm3_0 = 0.
for x in dm3_first:
    dm3_0 = dm3_0 + x**3
dm3_0 = numpy.sqrt(dm3_0)
for i in range(0,len(obs3_first)):
    obs3 = numpy.delete(obs3,0)
    m3 = numpy.delete(m3,0)
    dm3 = numpy.delete(dm3,0)
obs3 = numpy.insert(obs3,0,obs3_0)
m3 = numpy.insert(m3,0,m3_0)
dm3 = numpy.insert(dm3,0,dm3_0)

obs5_first = obs5[0:4]
m5_first = m5[0:4]
dm5_first = dm5[0:4]
obs5_0 =  numpy.mean(obs5_first)  
m5_0 =  numpy.mean(m5_first)  
dm5_0 = 0.
for x in dm5_first:
    dm5_0 = dm5_0 + x**5
dm5_0 = numpy.sqrt(dm5_0)
for i in range(0,len(obs5_first)):
    obs5 = numpy.delete(obs5,0)
    m5 = numpy.delete(m5,0)
    dm5 = numpy.delete(dm5,0)
obs5 = numpy.insert(obs5,0,obs5_0)
m5 = numpy.insert(m5,0,m5_0)
dm5 = numpy.insert(dm5,0,dm5_0)

obs4 = numpy.delete(obs4,[1,3,5,7,9,11])
m4 = numpy.delete(m4,[1,3,5,7,9,11])
dm4 = numpy.delete(dm4,[1,3,5,7,9,11])


ax1.plot(line_x1,line_zero,'k-')
ax1.errorbar(obs1,m1,yerr=dm1,fmt='ro-',lw=2,label=r'$r$ (in)')
#ax1.errorbar(obs1,m21s,yerr=dm21s,fmt='r^--',lw=2,label='m2 input')
ax1.errorbar(obs2,m2,yerr=dm2,fmt='bo-',lw=2,label=r'$r_{ab}$ (in)')
ax1.errorbar(obs3,m3,yerr=dm3,fmt='go-',lw=2,label=r'$r_{ab}$ (sheared, in)')
ax1.errorbar(obs4,m4,yerr=dm4,fmt='mo-',lw=2,label=r'$r$ (out)')
ax1.errorbar(obs5,m5,yerr=dm5,fmt='ko-',lw=2,label=r'$r_{ab}$ (out)')
#ax1.errorbar(obs1,m22s,yerr=dm22s,fmt='b^--',lw=2,label='m2 measured')
#ax1.fill_between(line_x1,line_low1,line_up1,alpha=.35,color='grey')
#ax1.set_xscale('log')
ax1.set_xscale('log')
ax1.set_ylabel("c")
ax1.set_xlabel('size metric [arcsec]')
ax1.set_xlim((0.11,1.0))
ax1.get_xaxis().set_major_formatter(matplotlib.ticker.ScalarFormatter())
#ax1.get_xaxis().set_major_formatter(matplotlib.ticker.FormatStrFormatter('%.1f'))
ax1.get_xaxis().set_minor_formatter(matplotlib.ticker.ScalarFormatter())
ax1.xaxis.set_minor_locator(matplotlib.ticker.LogLocator(subs=[1.2,2.,3.,5.,7.]))

#ax1.set_ylim((-0.35,0.15))
#ax1.get_xaxis().set_major_formatter(matplotlib.ticker.ScalarFormatter())
#ax1.get_xaxis().set_minor_formatter(matplotlib.ticker.ScalarFormatter())
#ax1.xaxis.set_minor_locator(matplotlib.ticker.LogLocator(subs=[1.5,5.0]))
#for tick in ax1.xaxis.get_major_ticks():
#    tick.label.set_fontsize(16) 
#for tick in ax1.xaxis.get_minor_ticks():
#    tick.label.set_fontsize(16) 
#ax1.grid(which='both',lw=2)
#ax1.legend(loc=2)


f.tight_layout()
f.savefig("./0305/select_c_2_rev2.png",dpi=250)


==> plots/select_m_1.py <==
import plot_definition
from plot_definition import *

setup_plot()


file1 = '../data/0305/selection_biases/cut_noLFW/MV_30542.0_100_Magnitude_binning_global.PsfRot.scheme2b_corr.txt'
file2 = '../data/0305/selection_biases/cut_noLFW/MV_30542.0_100_MagnitudeOut_binning_global.PsfRot.scheme2b_corr.txt'
data1 = genfromtxt(file1,comments='#')
obs1=data1[:,0]
m11s=data1[:,2]
dm11s=data1[:,3]
m21s=data1[:,6]
dm21s=data1[:,7]
m11=data1[:,10]
dm11=data1[:,11]
m21=data1[:,14]
dm21=data1[:,15]
data2 = genfromtxt(file2,comments='#')
obs2=data2[:,0]
m12s=data2[:,2]
dm12s=data2[:,3]
m22s=data2[:,6]
dm22s=data2[:,7]
m12=data2[:,10]
dm12=data2[:,11]
m22=data2[:,14]
dm22=data2[:,15]


m1=(m11s+m21s)/2.
dm1=sqrt(dm11s**2.+dm21s**2.)

m2=(m12s+m22s)/2.
dm2=sqrt(dm12s**2.+dm22s**2.)


line_low1=[]
line_up1=[]
line_zero=[]
line_x1=arange(19,28,0.005)
for x in line_x1:
    line_low1.append(-0.01)
    line_up1.append(0.01)
    line_zero.append(0.)
line_low1=array(line_low1)
line_up1=array(line_up1)
line_zero=array(line_zero)
f=plt.figure()
ax1=f.add_subplot(111)



ax1.plot(line_x1,line_zero,'k-')
ax1.fill_between(line_x1,line_low1,line_up1,alpha=.35,color='grey')
ax1.errorbar(obs1,m11s,yerr=dm11s,fmt='ro-',lw=2,label=r'm$_{||}$')
ax1.errorbar(obs1,m21s,yerr=dm21s,fmt='bo-',lw=2,label=r'm$_{\times}$')
#ax1.errorbar(obs1,m12s,yerr=dm12s,fmt='bo-',lw=2,label='m1 measured')
#ax1.errorbar(obs1,m22s,yerr=dm22s,fmt='b^--',lw=2,label='m2 measured')
#ax1.set_xscale('log')
ax1.set_ylabel("m")
ax1.set_xlabel('magnitude')
ax1.set_xlim((20.6,25))
#ax1.set_ylim((-0.35,0.15))
#ax1.get_xaxis().set_major_formatter(matplotlib.ticker.ScalarFormatter())
#ax1.get_xaxis().set_minor_formatter(matplotlib.ticker.ScalarFormatter())
#ax1.xaxis.set_minor_locator(matplotlib.ticker.LogLocator(subs=[1.5,5.0]))
#for tick in ax1.xaxis.get_major_ticks():
#    tick.label.set_fontsize(16) 
#for tick in ax1.xaxis.get_minor_ticks():
#    tick.label.set_fontsize(16) 
#ax1.grid(which='both',lw=2)
ax1.legend(loc=0)


f.tight_layout()
f.savefig("./0305/select_m_1.png",dpi=250)


==> plots/select_m_2.py <==
import plot_definition
from plot_definition import *

setup_plot()


file1 = '../data/0305/selection_biases/cut_noLFW/MV_30542.0_100_InputSize_binning_global.scheme2b_corr.txt'
file2 = '../data/0305/selection_biases/cut_noLFW/MV_30542.0_100_InputSizeAlt_binning_global.scheme2b_corr.txt'
file3 = '../data/0305/selection_biases/cut_noLFW/MV_3051342.0_100_InputSizeAltSheared_binning_global.scheme2b_corr.txt'
file4 = '../data/0305/selection_biases/cut_noLFW/MV_30542.0_100_OutputSizeRaw_binning_global.scheme2b_corr.txt'
file5 = '../data/0305/selection_biases/cut_noLFW/MV_30542.0_100_OutputSizeAltRaw_binning_global.scheme2b_corr.txt'
data1 = genfromtxt(file1,comments='#')
obs1=data1[:,0]
m11s=data1[:,2]
dm11s=data1[:,3]
m21s=data1[:,6]
dm21s=data1[:,7]
m11=data1[:,10]
dm11=data1[:,11]
m21=data1[:,14]
dm21=data1[:,15]
data2 = genfromtxt(file2,comments='#')
obs2=data2[:,0]
m12s=data2[:,2]
dm12s=data2[:,3]
m22s=data2[:,6]
dm22s=data2[:,7]
m12=data2[:,10]
dm12=data2[:,11]
m22=data2[:,14]
dm22=data2[:,15]
data3 = genfromtxt(file3,comments='#')
obs3=data3[:,0]
m13s=data3[:,2]
dm13s=data3[:,3]
m23s=data3[:,6]
dm23s=data3[:,7]
m13=data3[:,10]
dm13=data3[:,11]
m23=data3[:,14]
dm23=data3[:,15]
data4 = genfromtxt(file4,comments='#')
obs4=data4[:,0]
m14s=data4[:,2]
dm14s=data4[:,3]
m24s=data4[:,6]
dm24s=data4[:,7]
m14=data4[:,10]
dm14=data4[:,11]
m24=data4[:,14]
dm24=data4[:,15]
data5 = genfromtxt(file5,comments='#')
obs5=data5[:,0]
m15s=data5[:,2]
dm15s=data5[:,3]
m25s=data5[:,6]
dm25s=data5[:,7]
m15=data5[:,10]
dm15=data5[:,11]
m25=data5[:,14]
dm25=data5[:,15]




m1=(m11s+m21s)/2.
dm1=sqrt(dm11s**2.+dm21s**2.)

m2=(m12s+m22s)/2.
dm2=sqrt(dm12s**2.+dm22s**2.)

m3=(m13s+m23s)/2.
dm3=sqrt(dm13s**2.+dm23s**2.)

m4=(m14s+m24s)/2.
dm4=sqrt(dm14s**2.+dm24s**2.)

m5=(m15s+m25s)/2.
dm5=sqrt(dm15s**2.+dm25s**2.)

obs4 = obs4*0.24
obs5 = obs5*0.24

line_low1=[]
line_up1=[]
line_zero=[]
line_x1=arange(0.,1.,0.005)
for x in line_x1:
    line_low1.append(-0.01)
    line_up1.append(0.01)
    line_zero.append(0.)
line_low1=array(line_low1)
line_up1=array(line_up1)
line_zero=array(line_zero)
f=plt.figure()
ax1=f.add_subplot(111)

obs1_first = obs1[0:4]
m1_first = m1[0:4]
dm1_first = dm1[0:4]
obs1_0 =  numpy.mean(obs1_first)  
m1_0 =  numpy.mean(m1_first)  
dm1_0 = 0.
for x in dm1_first:
    dm1_0 = dm1_0 + x**2
dm1_0 = numpy.sqrt(dm1_0)
for i in range(0,len(obs1_first)):
    obs1 = numpy.delete(obs1,0)
    m1 = numpy.delete(m1,0)
    dm1 = numpy.delete(dm1,0)
obs1 = numpy.insert(obs1,0,obs1_0)
m1 = numpy.insert(m1,0,m1_0)
dm1 = numpy.insert(dm1,0,dm1_0)


obs2_first = obs2[0:7]
m2_first = m2[0:7]
dm2_first = dm2[0:7]
obs2_0 =  numpy.mean(obs2_first)  
m2_0 =  numpy.mean(m2_first)  
dm2_0 = 0.
for x in dm2_first:
    dm2_0 = dm2_0 + x**2
dm2_0 = numpy.sqrt(dm2_0)
for i in range(0,len(obs2_first)):
    obs2 = numpy.delete(obs2,0)
    m2 = numpy.delete(m2,0)
    dm2 = numpy.delete(dm2,0)
obs2 = numpy.insert(obs2,0,obs2_0)
m2 = numpy.insert(m2,0,m2_0)
dm2 = numpy.insert(dm2,0,dm2_0)

obs3_first = obs3[0:7]
m3_first = m3[0:7]
dm3_first = dm3[0:7]
obs3_0 =  numpy.mean(obs3_first)  
m3_0 =  numpy.mean(m3_first)  
dm3_0 = 0.
for x in dm3_first:
    dm3_0 = dm3_0 + x**3
dm3_0 = numpy.sqrt(dm3_0)
for i in range(0,len(obs3_first)):
    obs3 = numpy.delete(obs3,0)
    m3 = numpy.delete(m3,0)
    dm3 = numpy.delete(dm3,0)
obs3 = numpy.insert(obs3,0,obs3_0)
m3 = numpy.insert(m3,0,m3_0)
dm3 = numpy.insert(dm3,0,dm3_0)

obs5_first = obs5[0:4]
m5_first = m5[0:4]
dm5_first = dm5[0:4]
obs5_0 =  numpy.mean(obs5_first)  
m5_0 =  numpy.mean(m5_first)  
dm5_0 = 0.
for x in dm5_first:
    dm5_0 = dm5_0 + x**5
dm5_0 = numpy.sqrt(dm5_0)
for i in range(0,len(obs5_first)):
    obs5 = numpy.delete(obs5,0)
    m5 = numpy.delete(m5,0)
    dm5 = numpy.delete(dm5,0)
obs5 = numpy.insert(obs5,0,obs5_0)
m5 = numpy.insert(m5,0,m5_0)
dm5 = numpy.insert(dm5,0,dm5_0)

obs4 = numpy.delete(obs4,[1,3,5,7,9,11])
m4 = numpy.delete(m4,[1,3,5,7,9,11])
dm4 = numpy.delete(dm4,[1,3,5,7,9,11])

ax1.plot(line_x1,line_zero,'k-')
ax1.fill_between(line_x1,line_low1,line_up1,alpha=.35,color='grey')
ax1.errorbar(obs1,m1,yerr=dm1,fmt='ro-',lw=2,label=r'$r$ (in)')
#ax1.errorbar(obs1,m21s,yerr=dm21s,fmt='r^--',lw=2,label='m2 input')
ax1.errorbar(obs2,m2,yerr=dm2,fmt='bo-',lw=2,label=r'$r_{ab}$ (in)')
ax1.errorbar(obs3,m3,yerr=dm3,fmt='go-',lw=2,label=r'$r_{ab}$ (sheared, in)')
ax1.errorbar(obs4,m4,yerr=dm4,fmt='mo-',lw=2,label=r'$r$ (out)')
ax1.errorbar(obs5,m5,yerr=dm5,fmt='ko-',lw=2,label=r'$r_{ab}$ (out)')
#ax1.errorbar(obs1,m22s,yerr=dm22s,fmt='b^--',lw=2,label='m2 measured')
#ax1.set_xscale('log')
ax1.set_xscale('log')
ax1.set_ylabel("m")
ax1.set_xlabel('size metric [arcsec]')
ax1.set_xlim((0.11,1.0))
ax1.get_xaxis().set_major_formatter(matplotlib.ticker.ScalarFormatter())
#ax1.get_xaxis().set_major_formatter(matplotlib.ticker.FormatStrFormatter('%0.1f'))
ax1.get_xaxis().set_minor_formatter(matplotlib.ticker.ScalarFormatter())
ax1.xaxis.set_minor_locator(matplotlib.ticker.LogLocator(subs=[1.2,2.,3.,5.,7.]))

#ax1.set_ylim((-0.35,0.15))
#ax1.get_xaxis().set_major_formatter(matplotlib.ticker.ScalarFormatter())
#ax1.get_xaxis().set_minor_formatter(matplotlib.ticker.ScalarFormatter())
#ax1.xaxis.set_minor_locator(matplotlib.ticker.LogLocator(subs=[1.5,5.0]))
#for tick in ax1.xaxis.get_major_ticks():
#    tick.label.set_fontsize(16) 
#for tick in ax1.xaxis.get_minor_ticks():
#    tick.label.set_fontsize(16) 
#ax1.grid(which='both',lw=2)
ax1.legend(loc=(0.19,0.55))


f.tight_layout()
f.savefig("./0305/select_m_2_rev2.png",dpi=250)

